Substructure Formation in a Protostellar Disk of L1527 IRS

We analyze multi-frequency, high-resolution continuum data obtained by ALMA and JVLA to study detailed structure of the dust distribution in the infant disk of a Class~0/I source, L1527 IRS. We find three clumps aligning in the north-south direction in the $7 {\rm \,mm}$ radio continuum image. The three clumps remain even after subtracting free-free contamination, which is estimated from the $1.3{\rm \,cm}$ continuum observations. The northern and southern clumps are located at a distance of $\sim 15{\rm \,au}$ from the central clump and are likely optically thick at $7{\rm \,mm}$ wavelength. The clumps have similar integrated intensities. The symmetric physical properties could be realized when a dust ring or spiral arms around the central protostar is projected to the plane of the sky. We demonstrates for the first time that such substructure may form even in the disk-forming stage, where the surrounding materials actively accrete toward a disk-protostar system.

==> fitsimaging_via_astropyThree2DGaussianFit_distances.py <==
import  numpy   as  np
data = np.loadtxt('fitsimaging_via_astropyThree2DGaussianFit.txt', skiprows=1, usecols=(i for i in range(1,37)))

labels = np.loadtxt('fitsimaging_via_astropyThree2DGaussianFit.txt', skiprows=1, usecols=(0), dtype = str)

n_x_N = 2; n_y_N = 4 ; n_x_C = 14; n_y_C = 16; n_x_S = 26; n_y_S = 28

distanceNC  =   np.sqrt((data[:, n_x_N] - data[:, n_x_C])**2 + (data[:, n_y_N] - data[:,n_y_C])**2)
distanceSC  =   np.sqrt((data[:, n_x_S] - data[:, n_x_C])**2 + (data[:, n_y_S] - data[:,n_y_C])**2)

print   ('configuration',labels)
print   ('distances N-C', distanceNC)
print   ('distances S-C', distanceSC)

f   =   open(__file__[:-3] + '.tex', 'w')
for i   in  range(len(labels)):
    f.write('%s & %.3g & %.3g \\\\ \n' % (labels[i], distanceNC[i], distanceSC[i]))
f.close()

